Solving Inverse PDE Problems using Grid-Free Monte Carlo Estimators

Modeling physical phenomena like heat transport and diffusion is crucially dependent on the numerical solution of partial differential equations (PDEs). A PDE solver finds the solution given coefficients and a boundary condition, whereas an inverse PDE solver goes the opposite way and reconstructs these inputs from an existing solution. In this article, we investigate techniques for solving inverse PDE problems using a gradient-based methodology. Conventional PDE solvers based on the finite element method require a domain meshing step that can be fragile and costly. Grid-free Monte Carlo methods instead stochastically sample paths using variations of the walk on spheres algorithm to construct an unbiased estimator of the solution. The uncanny similarity of these methods to physically-based rendering algorithms has been observed by several recent works. In the area of rendering, recent progress has led to the development of efficient unbiased derivative estimators. They solve an adjoint form of the problem and exploit arithmetic invertibility to compute gradients using a constant amount of memory and linear time complexity. Could these two lines of work be combined to compute cheap parametric derivatives of a grid-free PDE solver? We investigate this question and present preliminary results.

==> code/fredholm_solver.py <==
def solve(x):
    u = 0 # running solution estimate
    |$\tput$| = 1 # throughput
    while not done:
        u += |$\tput$| * S(x, |$\pi$|) # accumulate source term
        x_new, pdf = sample_next_step(x)
        |$\tput$| *= K(x, x_new, |$\pi$|) / pdf # update throughput
        x = x_new
    return u

==> code/fredholm_solver_grad.py <==
def backward_solve(x, |$\delta_u$|, u):
    |$\tput$| = 1
    while not done:
        with ad_enabled(): # Gradients of "S"
            |$\delta_\pi$| += backward(|$\tput$| * S(x,|$\pi$|) * |$\delta_u$|)

        # no gradient is tracked outside of ad_enabled()
        u -= |$\tput$| * S(x,|$\pi$|)
        x_new, pdf = sample_next_step(x)
        v = u / K(x, x_new, |$\pi$|)
        with ad_enabled(): # Gradients of "K"
            |$\delta_\pi$| += backward(v * K(x, x_new, |$\pi$|) * |$\delta_u$|)
        |$\tput$| *= K(x, x_new, |$\pi$|) / pdf
        x = x_new


==> code/wos_delta.py <==
def path_replay_delta(x, u, |$\delta_u$|, f, g, |$\sigma$|, |$\bar{\sigma}$|, |$\alpha$|):
    |$\tput$| = 1
    while True:
        R = distance_to_boundary(x)
        if R < |$\varepsilon$|:
            with ad_enabled():
                |$\delta_{\pi}$| += backward(|$\delta_u$| * |$\tput$| * g(x))
            return |$\delta_{\pi}$|

        # Evaluate source contribution gradient
        y, pdf_green = sample_green(x, |$R$|, |$\bar{\sigma}$|)
        with ad_enabled():
            S = |$\tput$| * f(y) * |$\vert$|G(x)|$\vert$| / sqrt|$(\alpha(x) * \alpha(y)$|)
            |$\delta_{\pi}$| += backward(|$\delta_u$| * S)
        u -= S

        # Decide sampling between boundary and volume.
        sample_volume = sampler.rand() < |$\vert$|G(x)|$\vert$| * |$\bar{\sigma}$|
        if sample_volume:
            x_new = sample_green(x, R, |$\bar{\sigma}$|)
        else:
            x_new = sample_boundary(x, R)

        # Evaluate throughput and its gradient
        with ad_enabled():
            |$\tputUpdate$| = sqrt(|$\alpha$|(x_new) / |$\alpha(x)$|)
            if sample_volume:
                |$\sigma`$| = eval_|$\sigma`$|(|$\sigma$|(x_new), |$\alpha$|(x_new),
                            |$\nabla \alpha$|(x_new), |$\Delta \alpha$|(x_new))
                |$\tputUpdate$| *= 1.0 - |$\sigma`$| / |$\bar{\sigma}$|
            v = u / detach(|$\tputUpdate$|)
            |$\delta_{\pi}$| += backward(|$\delta_u$| * |$\tputUpdate$| * v)

        |$\tput$| *= |$\tputUpdate$|
        x = x_new

==> code/wos_poisson.py <==
def poisson(x, f, g):
    u = 0
    while True:
        # Terminate walk once boundary is reached
        R = distance_to_boundary(x)
        if R < |$\varepsilon$|:
            return u + g(x) # Evaluate boundary value and return

        # Evaluate the source term
        y = sample_green(x, R)
        u += f(y) * |$\vert$|G(x)|$\vert$|

        # Sample next point on $\surface$
        x = sample_boundary(x, R)

==> code/wos_poisson_grad.py <==
def backward_poisson(x, |$\delta_u$|, f, g):
    while True:
        R = distance_to_boundary(x)
        if R < |$\varepsilon$|:
            with ad_enabled():
                |$\delta_{\pi}$| += backward(|$\delta_u$| * g(x))
            return |$\delta_{\pi}$|

        y = sample_green(x, R)
        with ad_enabled():
            |$\delta_{\pi}$| += backward(|$\delta_u$| * f(y) * |$\vert$|G(x)|$\vert$|)

        x = sample_boundary(x, R)

==> code/wos_sPoisson.py <==
def backward_screened_poisson(x, |$\delta_u$|, u, f, g, |$\sigma$|):
    |$\tput$| = 1
    while True:
        R = distance_to_boundary(x)
        if R < |$\varepsilon$|:
            with ad_enabled():
                |$\delta_{\pi}$| += backward(|$\delta_u$| * |$\tput$| * g(x))
            return |$\delta_{\pi}$|

        # Source term gradient
        y, pdf_green = sample_green(x, |$R$|, |$\sigma$|)
        with ad_enabled():
            S = |$\tput$| * f(y) * G(x, y, |$\sigma$|) / pdf_green
            |$\partial_{\pi}$| += backward(S * |$\delta_u$|)
        u -= S # no gradient is tracked outside of ad_enabled()

        # Throughput gradient due to $|\sigma|$
        u_in = u / P(x, R, |$\sigma$|)
        with ad_enabled():
            |$\partial_{\pi}$| += backward(u_in * P(x, R, |$\sigma$|) * |$\delta_u$|)

        x, pdf_boundary = sample_boundary(x, R)
        |$\tput$| *= P(x, R, |$\sigma$|) / pdf_boundary


